When the Shadow Meets Its Measure: Assessing the Feasibility of Submillimeter Black Hole Shadow Imaging in Megamaser-disk Active Galactic Nuclei

Well-modeled water megamaser disks offer a path to black hole shadow (BHS) tests of strong-field gravity beyond Sgr A* and M87*: their very long baseline interferometry (VLBI) angular dynamics precisely constrains $M_\bullet/D$, the maser-disk orientation, and the dynamical center within the maser reference frame, thereby predicting the fiducial Schwarzschild BHS angular size without an externally adopted distance. We assess 21 megamaser galaxies as BHS targets using published maser measurements to calculate BHS angular sizes and baseline requirements. We combine new Submillimeter Array (SMA) continuum observations with archival Atacama Large Millimeter/submillimeter Array (ALMA) and Very Large Array (VLA) measurements to estimate arcsecond-scale 230 GHz flux densities and identify the strongest nuclear-region sources for higher-resolution follow-up. We also estimate the maximum dust and extended-jet contributions, examine limited variability measurements, and, for the leading candidate NGC 4258, evaluate the astrometry required to detect a spin-dependent offset between the BHS center and the maser dynamical center. Only NGC 4258 has an adopted BHS angular size resolvable with an Earth--L2 baseline; the other adopted sizes require longer baselines, while an Earth--L4/L5 separation would be sufficient for all. Five sources reach $S_{230}\gtrsim10$ mJy. However, whether the observed 230 GHz emission arises on BHS scales and is sufficiently optically thin to reveal a BHS remains unknown throughout the sample. NGC 4258's submillimeter excess is consistent with a thin disk transitioning to an advection-dominated flow; its spin-offset test remains infeasible with present maser astrometry.

==> anc/tab2.txt <==
Title: When the Shadow Meets Its Measure: Assessing the Feasibility of
       Submillimeter Black Hole Shadow Imaging in Megamaser Disk AGN
Authors: Burridge R.N., Bower G.C.
Table: Continuum Flux-density Measurements and Product or Literature Provenance
================================================================================
Byte-by-byte Description of file: tab2.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label  Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---        Name   Source name
  14- 23 A10    ---        Tel    Telescope identifier
  25- 30 F6.2   GHz        Freq   Frequency
  32- 38 F7.2   mJy        Flux   Fitted component or literature flux density
  40- 40 A1     ---      f_Flux   [*] Flag on Flux (1)
  42- 53 A12    ---        Date   Observation date; YYYY/MM/DD_N (2)
  55- 62 F8.5   arcsec     FWHM   Beam Full-Width at Half-Maximum size
  64- 64 A1     ---      f_FWHM   [*] Flag on FWHM (3)
  66- 73 A8     ---        SNR    Signal-to-Noise
  75-220 A146   ---        Prov   Archive product or literature citation (5)
--------------------------------------------------------------------------------
Note (1):
    * = denotes a non-detection.
Note (2): If the number following the underscore in the date (i.e., the
          "N" value) is not 1, it distinguishes an additional continuum image
          product for the same source, frequency, and calendar date; it does
          not by itself identify an independent observing epoch.
Note (3):
    * = The beam size is 0.19-0.50 arcseconds.
Note (4): The continuum catalog includes NGC5495 in addition to the 21-source
          analysis sample. Sample-level calculations use the 21-source sample.
Note (5): Image-based rows give the archive product filename or this-work
          identifier; literature-only rows give their published provenance.
--------------------------------------------------------------------------------
CGCG074-064  ALMA       178.30    0.23   2018/12/06_1  0.69580      6.478 member.uid___A001_X133d_X41e.CGCG_074-064_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                    
Circinus     ALMA        39.41   67.78   2024/11/24_1  7.51939    592.681 member.uid___A001_X3788_Xae83.Circinus_galaxy_sci.spw25_27_29_31_45_47_49_51_65_67_69_71_85_87_89_91_105_107_109_111.cont.I.selfcal.tt0.pbcor.fits
Circinus     ALMA        46.05   48.16   2025/01/04_1  3.26433    115.923 member.uid___A001_X3788_Xae87.Circinus_galaxy_sci.spw25_27_29_31_45_47_49_51_65_67_69_71_85_87_89_91.cont.I.selfcal.tt0.pbcor.fits                
Circinus     ALMA        85.87   22.78   2016/07/02_1  1.38210     98.156 member.uid___A001_X5a3_X177.ari_l.Circinus_sci.spw0_1_2_3_85871MHz.12m.cont.I.pbcor.fits                                                          
Circinus     ALMA        93.37   25.74   2021/08/01_1  0.21893    290.467 member.uid___A001_X1465_X11a8.ESO_97-G13_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                 
Circinus     ALMA        93.48   42.25   2016/01/14_1  2.64003    142.849 member.uid___A001_X2f7_X201.circinus.cont.image.pbcor.fits                                                                                        
Circinus     ALMA        97.90   35.79   2024/11/27_1  2.94228    116.137 member.uid___A001_X3788_Xae27.Circinus_galaxy_sci.spw23_25_27_29_43_45_47_49_63_65_67_69_83_85_87_89_103_105_107_109.cont.I.selfcal.tt0.pbcor.fits
Circinus     ALMA       107.25   35.97   2025/01/26_1  1.35229    522.784 member.uid___A001_X37c8_X437.Circinus_galaxy_sci.spw17_19_25_27.cont.I.selfcal.tt0.pbcor.fits                                                     
Circinus     ALMA       107.75   40.55   2014/12/27_1  2.39820    157.927 member.uid___A001_X121_X4f4.Circinius.12m.continuum.image.pbcor.fits                                                                              
Circinus     ALMA       107.76   62.41   2014/07/02_1 12.92653     53.778 member.uid___A001_X121_X4f6.Circinus_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
Circinus     ALMA       107.76   39.76   2016/03/18_1  1.53909    124.195 member.uid___A001_X2fb_X88f.Circinus.continuum.image.pbcor.fits                                                                                   
Circinus     ALMA       137.70   33.67   2024/11/22_1  2.04762    228.769 member.uid___A001_X3788_Xae2f.Circinus_galaxy_sci.spw23_25_27_29_43_45_47_49_63_65_67_69_83_85_87_89.cont.I.selfcal.tt0.pbcor.fits                
Circinus     ALMA       141.07   38.25   2016/03/04_1  1.08140    567.856 member.uid___A001_X2fe_X9ec.ari_l.circinus_sci.spw0_1_2_3_141071MHz.12m.cont.I.tt0.pbcor.fits                                                     
Circinus     ALMA       142.46   15.64   2017/10/08_1  0.03521    225.911 member.uid___A001_X1284_X1da2.Circinus_galaxy_sci.spw25_27_29_31.mfs.I.manual.cont.image.tt0.pbcor.fits                                           
Circinus     ALMA       175.85   32.24   2024/12/26_1  0.89695    506.186 member.uid___A001_X3788_Xae37.Circinus_galaxy_sci.spw25_27_29_31_45_47_49_51_65_67_69_71_85_87_89_91_105_107_109_111.cont.I.selfcal.tt0.pbcor.fits
Circinus     ALMA       178.00   27.18   2021/06/14_1  0.24516    212.698 member.uid___A001_X1465_X3d71.circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       178.01   16.59   2021/08/20_1  0.05346    227.763 member.uid___A001_X1465_X3d6f.circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       182.14   22.63   2018/12/01_1  0.59716     77.905 member.uid___A001_X133d_X43a.Circinus_galaxy_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                 
Circinus     ALMA       185.91   18.99   2023/12/05_1  0.21017    153.706 member.uid___A001_X3621_X424b.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       223.00   50.54   2019/05/05_1  5.82942     41.034 member.uid___A001_X133d_X114.SN1996cr_sci.spw4_6_16_18.cont.I.pbcor.fits                                                                          
Circinus     ALMA       224.18   26.77   2021/12/09_1  0.27517    159.494 member.uid___A001_X1590_Xe83.ESO097-013_sci.spw17_19_23_25.cont.I.pbcor.fits                                                                      
Circinus     ALMA       224.18   54.38   2022/01/30_1  6.16837     19.519 member.uid___A001_X1590_Xe87.ESO097-013_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                      
Circinus     ALMA       224.18   36.66   2022/04/07_1  1.27816    153.999 member.uid___A001_X1590_Xe85.ESO097-013_sci.spw17_19_23_25.cont.I.pbcor.fits                                                                      
Circinus     ALMA       225.25   44.42   2024/10/04_1  5.81268     33.106 member.uid___A001_X3788_X9a23.Circinus_Galaxy_sci.spw22_24_26_28_30.cont.I.pbcor.fits                                                             
Circinus     ALMA       225.25   56.60   2024/10/18_1  6.00521     48.092 member.uid___A001_X3788_X9a1b.Circinus_Galaxy_sci.spw22_24_26_28_30.cont.I.pbcor.fits                                                             
Circinus     ALMA       225.27   54.91   2019/01/18_1  5.97513     13.907 member.uid___A001_X133d_X3c37.Circinus_sci.spw16_18_20_22_24.cont.I.pbcor.fits                                                                    
Circinus     ALMA       225.27   52.69   2019/01/18_2  5.91949     16.506 member.uid___A001_X133d_X3c31.Circinus_sci.spw16_18_20_22_24.cont.I.pbcor.fits                                                                    
Circinus     ALMA       225.29   33.56   2024/10/26_1  1.42544    120.250 member.uid___A001_X3788_X9a19.Circinus_Galaxy_sci.spw23_25_27_29_31.cont.I.pbcor.fits                                                             
Circinus     ALMA       225.64   14.36   2025/07/21_1  0.02717    203.668 member.uid___A001_X3788_X61e6.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       227.39   31.02   2025/04/02_1  0.30812    243.558 member.uid___A001_X3788_Xae3f.Circinus_galaxy_sci.spw25_27_29_31_45_47_49_51_65_67_69_71_85_87_89_91_105_107_109_111.cont.I.selfcal.tt0.pbcor.fits
Circinus     ALMA       258.82   13.91   2019/08/15_1  0.13264     90.163 member.uid___A001_X133d_X1049.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       258.83   14.27   2019/06/06_1  0.02063    173.627 member.uid___A001_X133d_X1047.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       265.16   39.54   2015/12/31_1  1.24726     65.467 member.uid___A001_X2f7_X205.ari_l.circinus_sci.spw0_1_2_265156MHz.12m.cont.I.pbcor.fits                                                           
Circinus     ALMA       289.57   33.79   2025/04/02_1  0.28125    197.480 member.uid___A001_X3788_Xae47.Circinus_galaxy_sci.spw25_27_29_31_45_47_49_51_65_67_69_71_85_87_89_91_105_107_109_111.cont.I.selfcal.tt0.pbcor.fits
Circinus     ALMA       315.61   22.32   2019/10/06_1  0.23527     70.869 member.uid___A001_X1465_X3d5f.circinus_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                       
Circinus     ALMA       317.92   31.37   2021/04/30_1  0.26120    121.288 member.uid___A001_X1465_X3d65.circinus_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                       
Circinus     ALMA       320.76   28.59   2017/05/06_1  0.25703     47.901 member.uid___A001_X87d_Xb5.Circinus_sci.spw16.cont.I.pbcor.fits                                                                                   
Circinus     ALMA       343.51   19.07   2023/05/18_1  0.08433    140.216 member.uid___A001_X3577_X8e4.Circinus_galaxy_sci.spw13_15_17_19.mfs.I.stokesI.manual.pbcor.fits                                                   
Circinus     ALMA       343.53   18.57   2024/08/13_1  0.24848     48.928 member.uid___A001_X2d20_X3580.Circinus_galaxy_sci.spw13_15_17_19.mfs.I.stokesI.manual.pbcor.fits                                                  
Circinus     ALMA       349.56   12.29   2019/07/14_1  0.03277    123.696 member.uid___A001_X133d_X1043.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       349.63   27.88   2021/04/02_1  0.19453     76.194 member.uid___A001_X1465_X11ac.ESO_97-G13_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                     
Circinus     ALMA       349.64   52.88   2015/12/31_1  0.97916     51.641 member.uid___A001_X2f7_X209.ari_l.circinus_sci.spw0_1_2_3_349638MHz.12m.cont.I.pbcor.fits                                                         
Circinus     ALMA       349.68  111.20   2016/03/22_1  3.81244     33.865 member.uid___A001_X2f7_X20b.circinus_sci.spw0_1_2_3_349677MHz.mos.7m.cont.I.pbcor.fits                                                            
Circinus     ALMA       349.72   26.91   2015/07/16_1  0.15932    155.096 member.uid___A002_X7fb989_X5c.Circinus_cont.image.pbcor.fits                                                                                      
Circinus     ALMA       350.28   24.25   2021/05/17_1  0.11489    111.385 member.uid___A001_X1469_X1a4.circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                 
Circinus     ALMA       350.29   35.34   2019/10/29_1  0.47901     64.557 member.uid___A001_X1469_X1a6.circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                 
Circinus     ALMA       350.45   25.93   2016/11/24_1  0.26128     72.980 member.uid___A001_X87c_X53a.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                  
Circinus     ALMA       484.31   33.25   2022/08/19_1  0.17656     28.985 member.uid___A001_X1590_X2b4f.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                
Circinus     ALMA       484.47  211.57   2018/10/27_1  2.77025     23.164 member.uid___A001_X133d_X62d.Circinus_Galaxy_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                 
Circinus     ALMA       484.52  104.83   2017/03/18_1  0.67715     40.701 member.uid___A001_X87c_X53e.Circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                  
Circinus     ALMA       484.59   23.64   2021/06/28_1  0.09694     46.974 member.uid___A001_X1469_X1aa.circinus_galaxy_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                 
Circinus     ALMA       664.60   23.95   2021/07/01_1  0.06454     29.135 member.uid___A001_X1465_X3d69.circinus_sci.spw33_35_37_39_41_43_45_47.cont.I.pbcor.fits                                                           
Circinus     ALMA       699.12    2.65   2015/07/26_1  0.07612      9.489 uid___A002_Xa6c1df_X4e58.ms.split.cal.image.continuum.source4.image.pbcor.fits                                                                    
Circinus     ALMA       836.62   75.08   2025/03/16_1  0.12521     13.315 member.uid___A001_X37c8_X24a.Circinus_galaxy_sci.spw53_55_57_59_61_63_65_67.cont.I.pbcor.fits                                                     
ESO558-G009  VLA         33.00    0.80   NA            0.34500 *   20.000 Kamali, 2017, A&A, 605:A84                                                                                                                        
ESO558-G009  ALMA       177.86    0.34   2018/10/31_1  0.34096      8.486 member.uid___A001_X133d_X3fe.ESO_558-G009_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                    
ESO558-G009  SMA        225.55    3.67 * 2023/03/16_1  5.61671   NA       SMA_this_work                                                                                                                                     
ESO558-G009  ALMA       313.11    0.66   2014/12/13_1  0.71817      8.976 member.uid___A001_X122_X600.calibrated_final_cont_image-ESO558-G009.pbcor.fits                                                                    
ESO558-G009  ALMA       316.94    0.99   2014/12/13_1  0.87561      6.279 member.uid___A001_X122_X604.calibrated_final_cont_image.pbcor.fits                                                                                
IC2560       VLA          1.43   22.59   1997/02/08_1  4.13400    188.442 1.45I4.28_AB0816_1997FEB08_1_104.U1.83M.imfits                                                                                                    
IC2560       VLA          4.86    9.20   1997/02/08_1  1.18903    100.464 4.89I1.26_AB0816_1997FEB08_1_81.2U1.64M.imfits                                                                                                    
IC2560       VLA          8.44    6.73   1995/05/06_1 12.51142     74.154 8.46I14.2_AB0741_1995MAY06_1_74.0U2.60M.imfits                                                                                                    
IC2560       VLA          8.46    5.22   1997/02/08_1  0.67878     69.790 8.49I0.69_AB0816_1997FEB08_1_68.5U2.18M.imfits                                                                                                    
IC2560       VLA         22.02   17.13   1998/01/06_1  3.65676     87.080 22.0I4.02_BB0091_1998JAN06_1_168.U56.8S.imfits                                                                                                    
IC2560       VLA         22.02   13.26   2000/04/10_1  1.30358     64.265 22.0I1.40_BI017_2000APR10_1_187.U56.8S.imfits                                                                                                     
IC2560       VLA         22.02    0.37 * 2004/12/30_1  0.13376   NA       22.0I0.14_BG0155_2004DEC30_1_118.U42.6S.imfits                                                                                                    
IC2560       VLA         22.12   10.44   1996/03/02_1  1.22850     43.935 22.1I1.32_BN2_1996MAR02_1_170.U56.5S.imfits                                                                                                       
IC2560       VLA         22.12   10.15   1998/01/02_1  3.55365     35.794 22.1I3.83_BN006_1998JAN02_1_255.U56.8S.imfits                                                                                                     
IC2560       VLA         33.00    2.00   NA            0.34500 *   20.000 Kamali, 2017, A&A, 605:A84                                                                                                                        
IC2560       ALMA        85.88    1.27   2016/06/14_1  1.37172     28.358 member.uid___A001_X2d8_X48d.ari_l.IC_2560_sci.spw0_1_2_3_85878MHz.12m.cont.I.pbcor.fits                                                           
IC2560       ALMA       180.60    0.72   2018/10/30_1  0.32908     15.413 member.uid___A001_X133d_X40e.IC_2560_sci.spw23_25_27_29_41_43_45_47.mfs.I.manual.image.pbcor.fits                                                 
IC2560       ALMA       234.45    1.86   2021/11/28_1  5.07725     11.535 member.uid___A001_X1590_Xa66.IC_2560_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
IC2560       ALMA       318.11    1.45   2014/12/31_1  0.81360     16.922 member.uid___A001_X122_X5f8.ari_l.IC_2560_sci.spw0_1_2_3_318112MHz.12m.cont.I.pbcor.fits                                                          
IC2560       ALMA       321.98    1.56   2015/05/21_1  0.38937     16.957 member.uid___A001_X122_X5fc.calibrated_final_cont_image.pbcor.fits                                                                                
IC2560       ALMA       651.64    4.40   2014/12/12_1  0.36982      8.574 member.uid___A001_X122_X60c.ari_l.IC_2560_sci.spw0_1_2_3_651640MHz.12m.cont.I.pbcor.fits                                                          
MRK1029      VLA         33.00    1.18   NA            0.34500 *    8.429 Kamali, 2017, A&A, 605:A84                                                                                                                        
MRK1029      SMA        225.54    2.85 * 2023/03/16_1  5.98143   NA       SMA_this_work                                                                                                                                     
NGC1068      VLA          1.43 3931.73   1992/04/25_2 16.09436    711.421 1.43I16.0_AZ0053_1992APR25_1_1.18M15.6M.imfits                                                                                                    
NGC1068      VLA          1.45 2321.97   1983/03/19_1 16.49513   2993.078 1.46I16.5_AP0064_1983MAR19_1_375.U15.4M.imfits                                                                                                    
NGC1068      VLA          1.46 2189.57   1982/08/29_1  4.71371    625.236 1.49I4.71_WYNN_1982AUG29_1_234.U2.84M.imfits                                                                                                      
NGC1068      VLA          1.46 2327.86   1982/09/13_1  5.24267   2614.847 1.49I5.27_COND_1982SEP13_1_161.U2.82M.imfits                                                                                                      
NGC1068      VLA          1.49 4348.23   1984/10/21_1 47.83812    852.874 1.51I48.4_AC0101_1984OCT21_1_2.44M15.0M.imfits                                                                                                    
NGC1068      VLA          1.65 3361.55   1992/04/25_1 11.85546   1687.534 1.66I11.8_AZ0053_1992APR25_1_599.U13.5M.imfits                                                                                                    
NGC1068      VLA          4.69  803.05   1992/04/25_1  4.91087    190.117 4.70I4.91_AZ0053_1992APR25_1_1.14M4.72M.imfits                                                                                                    
NGC1068      VLA          4.86  527.81   1988/01/17_1  1.52450    842.759 4.89I1.54_AR0165_1988JAN17_1_1.16M2.73M.imfits                                                                                                    
NGC1068      VLA          4.86  748.79   1989/09/12_1  4.06193   1307.338 4.89I4.10_AM0270_1989SEP12_1_95.4U4.56M.imfits                                                                                                    
NGC1068      VLA          4.86  542.11   1999/10/31_1  1.27302    812.422 4.89I1.27_AU079_1999OCT31_1_87.8U2.91M.imfits                                                                                                     
NGC1068      VLA          4.86 2018.29   2003/02/20_1 14.13012   3026.080 4.89I14.1_AA281_2003FEB20_1_201.U4.57M.imfits                                                                                                     
NGC1068      VLA          4.89  474.01   1982/08/29_1  1.38609    462.996 4.91I1.38_WYNN_1982AUG29_1_116.U2.72M.imfits                                                                                                      
NGC1068      VLA          4.89 1340.75   1982/12/31_1 14.31886    425.228 4.91I14.3_WYNN_1982DEC31_1_1.43M4.54M.imfits                                                                                                      
NGC1068      VLA          4.89  387.00   1983/03/19_1  4.97339    955.617 4.91I4.99_AP0064_1983MAR19_1_220.U4.53M.imfits                                                                                                    
NGC1068      VLA          8.44  250.90   1992/04/25_1  2.70869     60.158 8.45I2.71_AZ0053_1992APR25_1_780.U2.59M.imfits                                                                                                    
NGC1068      ALMA        85.88   44.91   2016/06/27_1  1.38320    175.682 member.uid___A001_X5a3_X157.ari_l.NGC_1068_sci.spw0_1_2_3_85878MHz.12m.cont.I.pbcor.fits                                                          
NGC1068      ALMA        92.03   11.03   2019/06/24_1  0.05186    185.234 member.uid___A001_X133d_X2dee.NGC1068_sci.spw25_27_29_31_33_35.cont.I.tt0.pbcor.fits                                                              
NGC1068      ALMA        92.05   31.07   2015/08/06_1  0.58344    266.734 member.uid___A001_X121_X38a.NGC1068_cont.pbcorr.fits                                                                                              
NGC1068      ALMA        92.06   10.95   2021/09/07_1  0.05542    216.682 member.uid___A001_X1465_X3c70.NGC_1068_nucleus_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                           
NGC1068      ALMA        92.62   27.89   2015/09/04_1  0.57994    303.441 member.uid___A001_X12c_X83.ari_l.NGC_1068_sci.spw0_1_2_3_92618MHz.12m.cont.I.tt0.pbcor.fits                                                       
NGC1068      ALMA        92.90  101.99   2022/07/08_1 13.71601     77.225 member.uid___A001_X15a9_Xc3e.ngc1068_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA        93.18   29.17   2015/08/30_1  0.60145    249.240 member.uid___A001_X122_X4d8.NGC_1068_a_03_TE.continuum.image.pbcor.fits                                                                           
NGC1068      ALMA        93.47   41.84   2018/12/14_1  1.39046    168.271 member.uid___A001_X133d_X3e56.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1068      ALMA        93.47   23.66   2019/09/23_1  0.39572    224.341 member.uid___A001_X133d_X3e54.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1068      ALMA        96.30   94.20   2022/01/27_1 12.68856     81.284 member.uid___A001_X15a9_Xc44.ngc1068_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA        96.45   16.40   2015/09/18_1  0.42165     93.849 member.uid___A001_X12c_X87.ari_l.NGC_1068_sci.spw0_1_2_3_96453MHz.12m.cont.I.tt0.pbcor.fits                                                       
NGC1068      ALMA        98.04   43.26   2019/11/13_1  2.06926    212.134 member.uid___A001_X1465_X3890.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1068      ALMA        99.70   91.13   2022/06/26_1 12.79884     73.976 member.uid___A001_X15a9_Xc4a.ngc1068_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA       100.39   20.53   2015/09/20_1  0.39281    218.834 member.uid___A001_X12c_X8b.ari_l.NGC_1068_sci.spw0_1_2_3_100391MHz.12m.cont.I.tt0.pbcor.fits                                                      
NGC1068      ALMA       102.80   89.23   2019/01/22_1 11.63968     72.693 member.uid___A001_X1354_X5a4.NGC1068_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA       102.81   32.91   2019/03/29_1  1.32705    141.588 member.uid___A001_X1354_X5a2.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA       102.96   20.09   2019/09/25_1  0.37927    221.858 member.uid___A001_X1354_X5a0.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA       103.07   48.11   2014/12/14_1  3.19720    201.992 member.uid___A001_X144_X214.NGC1068_b_03_TE.cont.image.pbcor.fits                                                                                 
NGC1068      ALMA       103.11   93.56   2022/07/20_1 13.09135     47.181 member.uid___A001_X15a9_Xc50.ngc1068_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
NGC1068      ALMA       103.16   43.28   2014/12/23_1  2.51419    292.322 member.uid___A001_X132_X26.ari_l.NGC1068_sci.spw0_1_2_3_103156MHz.12m.cont.I.tt0.pbcor.fits                                                       
NGC1068      ALMA       104.31   27.99   2018/10/31_1  0.61534    344.622 member.uid___A001_X133d_X3e5a.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1068      ALMA       104.51   41.70   2019/11/16_1  2.26744    230.751 member.uid___A001_X1465_X3894.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1068      ALMA       106.36   47.41   2014/12/25_1  3.34344    189.880 member.uid___A001_X144_X210.NGC1068_a_03_TE.cont.image.pbcor.fits                                                                                 
NGC1068      ALMA       113.47   38.16   2019/01/19_1  2.03112    224.505 member.uid___A001_X133d_X3ff2.NGC1068_sci.spw22_24_26.cont.I.pbcor.fits                                                                           
NGC1068      ALMA       113.47   19.60   2019/09/24_1  0.37994    152.216 member.uid___A001_X133d_X3ff0.NGC1068_sci.spw22_24_26.cont.I.pbcor.fits                                                                           
NGC1068      ALMA       113.48   76.39   2019/01/09_1 10.88683     51.692 member.uid___A001_X133d_X3ff4.NGC1068_sci.spw15_17_19.cont.I.pbcor.fits                                                                           
NGC1068      ALMA       129.77   16.69   2015/08/07_1  0.39681    242.288 member.uid___A001_X121_X386.ari_l.NGC1068_sci.spw0_129769MHz.12m.cont.I.pbcor.fits                                                                
NGC1068      ALMA       138.25   20.05   2018/10/23_1  0.44372    202.519 member.uid___A001_X133d_X3e50.NGC1068_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1068      ALMA       151.51   22.54   2016/07/19_1  0.51814    350.966 member.uid___A001_X2fe_X4cb.NGC1068_B4_cont.clean.image.pbcor.fits                                                                                
NGC1068      ALMA       181.72   16.72   2018/11/09_1  0.37015    119.914 member.uid___A001_X133d_X432.NGC_1068_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       216.23    8.28   2015/07/05_1  0.21828    146.944 member.uid___A001_X122_X2f.ari_l.ngc_1068_sci.spw0_1_2_216232MHz.12m.cont.I.pbcor.fits                                                            
NGC1068      ALMA       217.91   14.55   2014/06/28_1  0.49216    130.665 member.uid___A001_X121_X382.ari_l.NGC1068_sci.spw0_1_2_217912MHz.12m.cont.I.pbcor.fits                                                            
NGC1068      ALMA       222.63   49.48   2022/07/05_1  5.90065     33.216 member.uid___A001_X15a9_Xc56.ngc1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       223.66   14.88   2016/10/30_1  0.29599    231.066 member.uid___A001_X879_X2d9.ari_l.NGC1068_sci.spw0_1_2_3_4_223661MHz.12m.cont.I.pbcor.fits                                                        
NGC1068      ALMA       223.66    7.52   2017/09/15_1  0.03301    112.895 member.uid___A001_X879_X2d7.NGC1068_sci.spw0_1_2_3_4_5_6_7_8_9.cont.I.manual.image.pbcor.fits                                                     
NGC1068      SMA        225.54   49.45   2023/03/16_1  5.88569     11.339 SMA_this_work                                                                                                                                     
NGC1068      ALMA       225.89   49.66   2019/12/20_1  6.12454     46.692 member.uid___A001_X14c3_X123a.NGC1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       226.16   46.82   2022/07/10_1  5.81444     28.695 member.uid___A001_X15a9_Xc5c.ngc1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       230.49   12.65   2015/08/05_1  0.23743    104.660 member.uid___A001_X122_X13.ari_l.ngc1068_sci.spw0_1_2_3_4_230491MHz.12m.cont.I.pbcor.fits                                                         
NGC1068      ALMA       232.88   46.70   2022/07/21_1  5.66721     32.761 member.uid___A001_X15a9_Xc68.ngc1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       236.25   46.00   2022/09/11_1  5.54121     37.573 member.uid___A001_X15a9_Xc6e.ngc1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       249.26    7.74   2021/09/23_1  0.02100    135.561 member.uid___A001_X1465_X2123.ngc1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       251.76   16.99   2014/06/10_1  0.46406    133.127 member.uid___A001_X121_X37e.ari_l.NGC1068_sci.spw0_1_251759MHz.12m.cont.I.pbcor.fits                                                              
NGC1068      ALMA       252.41   11.96   2017/07/23_1  0.12383    141.570 member.uid___A001_X87d_X497.NGC1068_sci.spw22_24_26.cont.I.pbcor.fits                                                                             
NGC1068      ALMA       256.47    7.48   2017/10/10_1  0.01950    206.571 member.uid___A001_X1296_X3b8.NGC1068_sci.spw0_aggregate.mfs.I.manual.image.pbcor.fits                                                             
NGC1068      ALMA       259.33   44.01   2021/12/03_1  4.79837     39.178 member.uid___A001_X1590_X1f7.NGC1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       264.58   10.39   2015/09/19_1  0.13976     84.224 member.uid___A001_X145_X30a.ari_l.NGC_1068_sci.spw0_1_2_3_264584MHz.12m.cont.I.pbcor.fits                                                         
NGC1068      ALMA       265.09   46.58   2022/05/28_1  4.75943     32.806 member.uid___A001_X15a9_Xc8c.ngc1068_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       265.23    9.28   2019/07/14_1  0.03149    229.156 member.uid___A001_X133d_Xb86.NGC_1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       266.19   11.90   2016/10/19_1  0.16319    103.819 member.uid___A001_X88e_X62.NGC_1068_sci.spw22_24_26.cont.I.pbcor.fits                                                                             
NGC1068      ALMA       266.19   10.32   2017/09/11_1  0.05071    129.224 member.uid___A001_X88e_X60.NGC_1068_sci.spw22_24_26.cont.I.pbcor.fits                                                                             
NGC1068      ALMA       266.28    8.63   2015/09/19_1  0.14306     52.599 member.uid___A001_X145_X306.ari_l.NGC_1068_sci.spw0_1_2_266285MHz.12m.cont.I.pbcor.fits                                                           
NGC1068      ALMA       266.35    7.42   2019/06/08_1  0.01942    259.920 member.uid___A001_X133d_Xb82.NGC_1068_sci.spw22_24_26.cont.I.pbcor.fits                                                                           
NGC1068      ALMA       297.84   12.30   2016/06/02_1  0.35628     56.363 member.uid___A001_X2fe_X4cf.ari_l.NGC1068_sci.spw0_1_2_3_297842MHz.12m.cont.I.pbcor.fits                                                          
NGC1068      ALMA       322.73    7.31   2021/09/24_1  0.01824    131.364 member.uid___A001_X1465_X212f.ngc1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       343.48   10.59   2017/08/24_1  0.06657    138.624 member.uid___A001_X87c_X58a.NGC_1068_sci.spw17_19_21_23.mfs.I.stokesI.manual.pbcor.fits                                                           
NGC1068      ALMA       343.50    9.51   2021/10/05_1  0.02873    121.457 member.uid___A001_X158f_X374.NGC1068_sci.spw13_15_17_19.mfs.I.stokesI.manual.pbcor.fits                                                           
NGC1068      ALMA       346.67    6.70   2015/09/24_1  0.12736     70.612 member.uid___A001_X12b_X231.ari_l.NGC_1068_sci.spw0_1_2_3_346667MHz.12m.cont.I.pbcor.fits                                                         
NGC1068      ALMA       348.32    8.02   2023/07/28_1  0.01392    225.234 member.uid___A001_X2d20_X3f3f.NGC_1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                       
NGC1068      ALMA       349.06   16.38   2015/07/20_1  0.17861     44.758 member.uid___A001_X13b_X1a6.ngc1068_continuum.image.pbcor.fits                                                                                    
NGC1068      ALMA       350.51   10.22   2017/09/08_1  0.03864    115.236 member.uid___A001_X879_X2dd.ari_l.NGC1068_sci.spw0_1_2_3_350514MHz.12m.cont.I.pbcor.fits                                                          
NGC1068      ALMA       350.78    6.51   2021/09/03_1  0.01414    119.690 member.uid___A001_X1465_X846.NGC1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                         
NGC1068      ALMA       350.92   16.80   2016/10/26_1  0.17811     63.838 member.uid___A001_X879_X2df.ari_l.NGC1068_sci.spw0_1_2_3_350916MHz.12m.cont.I.pbcor.fits                                                          
NGC1068      ALMA       356.59   12.42   2015/06/15_1  0.28804     53.559 member.uid___A001_X145_X302.ari_l.NGC_1068_sci.spw0_1_2_3_356589MHz.12m.cont.I.pbcor.fits                                                         
NGC1068      ALMA       460.30   17.15   2022/06/03_1  0.23615     24.516 member.uid___A001_X1590_X3590.NGC1068_sci.spw15_17.cont.I.pbcor.fits                                                                              
NGC1068      ALMA       460.31   11.95   2023/06/01_1  0.05515     39.059 member.uid___A001_X1590_X358e.NGC1068_sci.spw15_17.cont.I.pbcor.fits                                                                              
NGC1068      ALMA       483.30   25.71   2018/05/24_1  0.50607     26.999 member.uid___A001_X1284_X20cf.NGC_1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                       
NGC1068      ALMA       483.35   20.03   2022/09/07_1  0.22026     20.485 member.uid___A001_X1590_X2b55.NGC1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       483.84   12.20   2021/11/20_1  0.05055     49.389 member.uid___A001_X1590_X2b53.NGC1068_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC1068      ALMA       484.25  133.01   2018/05/13_1  2.56249     17.023 member.uid___A001_X1284_X20d1.NGC_1068_sci.spw18_20.cont.I.manual.pbcor.fits                                                                      
NGC1068      ALMA       677.96   16.08   2023/06/02_1  0.03606     33.866 member.uid___A001_X3577_X906.NGC1068_sci.spw17_19_21_23_25_27_29_31.cont.regcal.I.pbcor.fits                                                      
NGC1068      ALMA       682.09   14.83   2015/07/27_1  0.07333     47.296 member.uid___A001_X12b_X235.ari_l.NGC_1068_sci.spw0_1_2_3_682090MHz.12m.cont.I.pbcor.fits                                                         
NGC1068      ALMA       697.10   17.90   2015/09/25_1  0.10000      9.535 uid___A002_Xaac494_X32e.ms.split.cal.image.continuum.source4.image.pbcor.fits                                                                     
NGC1194      VLA          1.49    0.70   1988/05/03_1 14.87814      7.342 1.51I14.9_AB0488_1988MAY03_1_143.U10.1M.imfits                                                                                                    
NGC1194      VLA          4.86    1.54   1988/05/03_1  4.39947     16.980 4.89I4.41_AB0488_1988MAY03_1_90.5U4.55M.imfits                                                                                                    
NGC1194      VLA         33.00    1.08   NA            0.34500 *   27.000 Kamali, 2017, A&A, 605:A84                                                                                                                        
NGC1194      ALMA        85.92    1.39   2016/06/29_1  1.42548     28.875 member.uid___A001_X5a3_X15b.ari_l.NGC_1194_sci.spw0_1_2_3_85918MHz.12m.cont.I.pbcor.fits                                                          
NGC1194      ALMA       106.84    1.63   2022/03/13_1 11.89452      5.184 member.uid___A001_X15a9_X7bc.NGC1194_sci.spw16_18_20_22.cont.I.tt0.pbcor.fits                                                                     
NGC1194      ALMA       179.97    1.47   2018/11/16_1  0.35696     33.157 member.uid___A001_X133d_X3fa.NGC_1194_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
NGC1194      SMA        225.54    9.57 * 2023/03/16_1  6.35662   NA       SMA_this_work                                                                                                                                     
NGC1194      ALMA       228.91    1.69   2016/10/24_1  0.21804     67.284 member.uid___A001_X87d_X5c7.NGC1194_sci.spw19_21_23_25.cont.I.pbcor.fits                                                                          
NGC1194      ALMA       310.04    1.23   2025/08/09_1  0.02283     28.801 member.uid___A001_X3827_X338.NGC1194_sci.spw17_19_25_27.cont.I.pbcor.fits                                                                         
NGC1320      VLA          1.43    3.02   1992/12/31_1  1.41685     23.417 1.45I1.41_AM0384_1992DEC31_1_106.U53.2S.imfits                                                                                                    
NGC1320      VLA          4.86    1.79   1994/07/24_1  1.47556     66.239 4.89I1.47_AM451_1994JUL24_1_22.9U2.72M.imfits                                                                                                     
NGC1320      VLA          4.86    4.84   2003/02/20_1 14.75524     39.957 4.89I14.8_AA281_2003FEB20_1_111.U4.58M.imfits                                                                                                     
NGC1320      VLA          8.44    1.04   1992/12/31_1  0.23544     23.453 8.46I0.23_AM0384_1992DEC31_1_39.9U42.6S.imfits                                                                                                    
NGC1320      VLA          8.46    0.65   1999/08/20_1  0.23850     28.712 8.49I0.23_AF0360_1999AUG20_1_19.1U53.1S.imfits                                                                                                    
NGC1320      ALMA       107.37    0.68   2023/01/15_1  1.01749     31.422 member.uid___A001_X2d20_X619.NGC_1320_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC1320      SMA        225.54   10.63 * 2023/03/16_1  5.99118   NA       SMA_this_work                                                                                                                                     
NGC1320      ALMA       234.47    0.77   2018/01/06_1  0.15507     37.277 member.uid___A001_X1296_X8ff.ngc_1320_sci.spw19_23_25_27.cont.I.pbcor.fits                                                                        
NGC2273      VLA          1.43   37.22   1993/01/16_1  1.30693    272.726 1.45I1.32_AM0384_1993JAN16_1_110.U58.5S.imfits                                                                                                    
NGC2273      VLA          1.46   38.81   1982/05/29_1  1.30019    330.779 1.49I1.31_ULVE_1982MAY29_1_107.U55.1S.imfits                                                                                                      
NGC2273      VLA          1.49   34.53   1987/08/09_1  1.40998    165.207 1.51I1.42_AS0286_1987AUG09_1_122.U51.4S.imfits                                                                                                    
NGC2273      VLA          1.49   34.19   1991/08/09_1  1.24902    320.176 1.51I1.24_AY0044_1991AUG09_1_66.8U49.1S.imfits                                                                                                    
NGC2273      VLA          1.67   48.06   1990/09/28_1 11.57662    484.525 1.69I13.4_VL0061_1990SEP28_1_87.2U3.60M.imfits                                                                                                    
NGC2273      VLA          1.67   46.34   1990/09/29_1  7.71535    630.799 1.69I8.27_VL0061_1990SEP29_1_93.4U4.45M.imfits                                                                                                    
NGC2273      VLA          4.86   17.37   1984/02/15_1  1.52190    120.016 4.89I1.59_AM0104_1984FEB15_1_118.U2.88M.imfits                                                                                                    
NGC2273      VLA          4.86   16.00   1987/11/21_1  1.32647    123.846 4.89I1.37_AS0286_1987NOV21_1_118.U2.73M.imfits                                                                                                    
NGC2273      VLA          4.86   16.12   1991/12/18_1  1.26230    206.244 4.89I1.26_AY0044_1991DEC18_1_59.9U1.23M.imfits                                                                                                    
NGC2273      VLA          4.86   16.82   1999/10/31_1  1.25632    259.370 4.89I1.27_AU079_1999OCT31_1_49.5U3.01M.imfits                                                                                                     
NGC2273      VLA          4.89    9.77   1982/05/29_1  0.38539     96.396 4.91I0.38_ULVE_1982MAY29_1_75.4U51.1S.imfits                                                                                                      
NGC2273      VLA          4.99    1.15   1998/02/17_1  0.48250     51.925 5.01I0.49_GL022_1998FEB17_1_9.19U37.2S.imfits                                                                                                     
NGC2273      VLA          8.44    6.43   1993/01/16_1  0.22370    111.300 8.46I0.22_AM0384_1993JAN16_1_43.0U43.0S.imfits                                                                                                    
NGC2273      VLA          8.46    4.56   1999/08/20_1  0.22653     98.507 8.49I0.22_AF0360_1999AUG20_1_22.1U52.8S.imfits                                                                                                    
NGC2273      VLA          8.46    7.96   2003/05/18_1  0.27961    148.692 8.49I0.28_AA278_2003MAY18_1_48.5U50.7S.imfits                                                                                                     
NGC2273      VLA          8.46   11.65   2003/05/20_1  0.23113    127.460 8.49I0.23_AA278_2003MAY20_1_98.9U42.6S.imfits                                                                                                     
NGC2273      VLA          8.46   12.68   2003/05/24_1  0.22941    140.098 8.49I0.23_AA278_2003MAY24_1_73.1U43.0S.imfits                                                                                                     
NGC2273      VLA          8.46   12.38   2003/05/26_1  0.22233    133.797 8.49I0.22_AA278_2003MAY26_1_76.7U43.0S.imfits                                                                                                     
NGC2273      VLA          8.46    8.92   2003/09/18_1  0.75324     98.562 8.49I0.76_AA0278_2003SEP18_1_79.7U1.36M.imfits                                                                                                    
NGC2273      VLA         14.94    2.92   2002/07/29_1  0.39469     16.178 14.9I0.40_AA270_2002JUL29_1_144.U1.43M.imfits                                                                                                     
NGC2273      VLA         14.94    6.71   2002/10/14_1  1.38495     21.734 14.9I1.40_AA274_2002OCT14_1_329.U1.43M.imfits                                                                                                     
NGC2273      VLA         22.46    2.60   2002/07/29_1  0.27970     16.928 22.4I0.27_AA270_2002JUL29_1_138.U55.6S.imfits                                                                                                     
NGC2273      VLA         22.46    4.25   2002/10/14_1  0.97482     21.681 22.4I0.97_AA274_2002OCT14_1_167.U55.7S.imfits                                                                                                     
NGC2273      VLA         33.00    2.69   NA            0.34500 *    9.276 Kamali, 2017, A&A, 605:A84                                                                                                                        
NGC2273      VLA         43.34    2.66   2002/10/14_1  0.49883     11.705 43.3I0.51_AA274_2002OCT14_1_219.U26.6S.imfits                                                                                                     
NGC2273      SMA        225.53    8.29 * 2023/03/16_1  5.44929   NA       SMA_this_work                                                                                                                                     
NGC2960      VLA         33.00    0.36   NA            0.34500 *    6.000 Kamali, 2017, A&A, 605:A84                                                                                                                        
NGC2960      ALMA        85.88    0.39   2016/06/27_1  1.53885      7.432 member.uid___A001_X5a3_X167.ari_l.Mrk_1419_sci.spw0_1_2_3_85885MHz.12m.cont.I.pbcor.fits                                                          
NGC2960      ALMA       179.46    0.26   2018/11/14_1  0.40046      7.662 member.uid___A001_X133d_X40a.Mrk_1419_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
NGC2960      SMA        225.53    5.64 * 2023/03/16_1  5.24516   NA       SMA_this_work                                                                                                                                     
NGC2960      ALMA       316.43    0.18 * 2025/07/14_1  0.02827   NA       member.uid___A001_X3827_X33c.Mrk1419_sci.spw17_25_27_29.cont.I.pbcor.fits                                                                         
NGC3079      VLA          1.41   74.90   1996/10/20_1  1.38366     91.138 1.44I1.38_BS0044_1996OCT20_1_141.U40.1S.imfits                                                                                                    
NGC3079      VLA          1.46  164.58   1982/08/02_1  4.25262     71.001 1.47I4.26_DURI_1982AUG02_1_103.U10.9M.imfits                                                                                                      
NGC3079      VLA          1.46  188.75   1989/03/16_1  4.13219    278.091 1.49I4.15_AE0058_1989MAR16_1_231.U2.09M.imfits                                                                                                    
NGC3079      VLA          1.47   88.18   1983/11/04_1  1.30856    106.782 1.48I1.32_AD0119_1983NOV04_1_81.0U3.30M.imfits                                                                                                    
NGC3079      VLA          1.49   83.66   1983/11/30_1  1.34208    191.788 1.51I1.36_AB0182_1983NOV30_1_198.U51.0S.imfits                                                                                                    
NGC3079      VLA          1.49  126.52   1987/11/06_1  3.13320    714.499 1.51I3.65_AC0176_1987NOV06_1_3.01M1.03M.imfits                                                                                                    
NGC3079      VLA          1.49  207.30   1989/05/16_1  7.69352    575.181 1.51I8.37_TT0001_1989MAY16_1_71.8U4.63M.imfits                                                                                                    
NGC3079      VLA          1.66  146.46   1997/03/08_1  3.78092     97.149 1.69I3.78_BS044B_1997MAR08_1_111.U2.24M.imfits                                                                                                    
NGC3079      VLA          4.71  105.60   1990/12/09_1  4.14804    122.794 4.74I4.15_AC0277_1990DEC09_1_82.2U4.71M.imfits                                                                                                    
NGC3079      VLA          4.86   53.74   1983/11/30_1  0.39878    236.744 4.89I0.40_AB0182_1983NOV30_1_162.U46.0S.imfits                                                                                                    
NGC3079      VLA          4.86   88.20   1984/03/01_1  2.59793    306.974 4.89I2.87_AB0182_1984MAR01_1_197.U4.55M.imfits                                                                                                    
NGC3079      VLA          4.86   52.46   1984/11/10_1  0.40468    251.181 4.89I0.41_AB0182_1984NOV10_1_178.U48.3S.imfits                                                                                                    
NGC3079      VLA          4.86   67.36   1984/12/08_1  0.36465    280.485 4.89I0.36_AW0122_1984DEC08_1_160.U29.1S.imfits                                                                                                    
NGC3079      VLA          4.86   68.70   1985/03/25_1  0.88213    286.656 4.89I0.97_AB0182_1985MAR25_1_189.U57.7S.imfits                                                                                                    
NGC3079      VLA          4.86   71.98   1985/05/19_1  1.37957    357.726 4.89I1.40_AW0125_1985MAY19_1_141.U2.83M.imfits                                                                                                    
NGC3079      VLA          4.86   86.69   1985/06/21_1  2.81788    260.353 4.89I3.24_AB0182_1985JUN21_1_234.U4.55M.imfits                                                                                                    
NGC3079      VLA          4.86   69.56   1986/05/26_1  0.36995    591.803 4.89I0.37_AW0159_1986MAY26_1_57.8U49.1S.imfits                                                                                                    
NGC3079      VLA          4.86   65.37   1987/11/06_1  0.92292    450.666 4.89I1.06_AC0176_1987NOV06_1_95.2U57.2S.imfits                                                                                                    
NGC3079      VLA          4.86  104.75   1988/01/17_1  1.32380     39.206 4.89I1.32_AR0165_1988JAN17_1_2.23M2.81M.imfits                                                                                                    
NGC3079      VLA          4.86   97.14   1988/02/25_1  2.45113    448.361 4.89I2.65_TT0001_1988FEB25_1_90.0U4.55M.imfits                                                                                                    
NGC3079      VLA          4.86   89.82   1989/05/16_1  2.26776    396.860 4.89I2.45_TT0001_1989MAY16_1_65.8U4.55M.imfits                                                                                                    
NGC3079      VLA          4.86   44.32   1991/08/11_1  0.48737    461.585 4.89I0.56_TT0001_1991AUG11_1_71.2U42.6S.imfits                                                                                                    
NGC3079      VLA          4.86   83.69   1991/12/06_1  1.20597    339.133 4.89I1.20_AR0258_1991DEC06_1_112.U59.6S.imfits                                                                                                    
NGC3079      VLA          4.86  108.62   1996/04/16_1  4.36852    183.025 4.89I4.41_ASTUD_1996APR16_1_116.U4.55M.imfits                                                                                                     
NGC3079      VLA          4.86   98.75   1999/10/31_1  1.34924    503.650 4.89I1.37_AU079_1999OCT31_1_76.6U3.10M.imfits                                                                                                     
NGC3079      VLA          4.87   89.67   1982/08/02_1  1.28368    241.054 4.87I1.29_DURI_1982AUG02_1_94.8U4.54M.imfits                                                                                                      
NGC3079      VLA          4.87  116.22   1983/03/07_1  4.23585    123.000 4.87I4.24_AS0012_1983MAR07_1_116.U4.55M.imfits                                                                                                    
NGC3079      VLA          4.89   62.06   1983/01/20_1  4.48151    149.797 4.91I4.51_BALO_1983JAN20_1_242.U4.53M.imfits                                                                                                      
NGC3079      VLA          4.99   59.11   1994/02/27_1  0.44294    409.420 5.01I0.45_GK0011_1994FEB27_1_88.7U38.3S.imfits                                                                                                    
NGC3079      VLA          4.99   63.09   1996/12/02_1  0.37899    249.596 5.01I0.37_BT0026_1996DEC02_1_47.1U38.8S.imfits                                                                                                    
NGC3079      VLA          8.41   69.08   1996/12/02_1  0.23025    214.033 8.44I0.23_BT0026_1996DEC02_1_42.1U52.9S.imfits                                                                                                    
NGC3079      VLA          8.41   89.84   1997/03/08_1  0.75058    475.677 8.44I0.75_BS044B_1997MAR08_1_45.1U2.60M.imfits                                                                                                    
NGC3079      VLA          8.41  105.34   1998/11/18_1  2.40964    296.039 8.44I2.41_BS044D_1998NOV18_1_72.2U2.60M.imfits                                                                                                    
NGC3079      VLA          8.44   61.34   1987/11/06_1  0.83063    397.803 8.46I0.84_AC0176_1987NOV06_1_116.U1.59M.imfits                                                                                                    
NGC3079      VLA          8.44   72.18   1989/05/16_1  1.26396    767.954 8.46I1.38_TT0001_1989MAY16_1_54.0U2.59M.imfits                                                                                                    
NGC3079      VLA          8.44   12.84   1991/06/24_1  0.25943     66.200 8.46I0.26_AP0212_1991JUN24_1_76.0U44.7S.imfits                                                                                                    
NGC3079      VLA          8.44   27.85   1991/08/11_1  0.28268    296.169 8.46I0.32_TT0001_1991AUG11_1_65.7U42.6S.imfits                                                                                                    
NGC3079      VLA          8.44   86.95   1992/04/28_1  2.29959    358.514 8.46I2.31_AP0233_1992APR28_1_119.U2.59M.imfits                                                                                                    
NGC3079      VLA          8.46  102.28   1996/04/16_1  2.53797    403.197 8.49I2.56_ASTUD_1996APR16_1_122.U2.58M.imfits                                                                                                     
NGC3079      VLA          8.46   99.33   2002/06/10_1  0.71145    605.055 8.49I0.71_AB1051_2002JUN10_1_60.2U2.58M.imfits                                                                                                    
NGC3079      VLA          8.46  118.57   2003/05/18_1  0.27465    671.006 8.49I0.27_AA278_2003MAY18_1_85.3U56.2S.imfits                                                                                                     
NGC3079      VLA          8.46  182.04   2003/05/20_1  0.22983    919.947 8.49I0.23_AA278_2003MAY20_1_138.U43.4S.imfits                                                                                                     
NGC3079      VLA          8.46  190.57   2003/05/24_1  0.24477   1537.686 8.49I0.24_AA278_2003MAY24_1_97.3U1.02M.imfits                                                                                                     
NGC3079      VLA          8.46  168.58   2003/05/26_1  0.24058   1120.167 8.49I0.24_AA278_2003MAY26_1_101.U1.01M.imfits                                                                                                     
NGC3079      VLA          8.46  194.34   2003/09/16_1  0.41498   1666.727 8.49I0.49_AA0278_2003SEP16_1_253.U56.4S.imfits                                                                                                    
NGC3079      VLA          8.46  145.32   2003/09/21_1  0.50228    881.016 8.49I0.57_AA0278_2003SEP21_1_123.U1.35M.imfits                                                                                                    
NGC3079      VLA          8.46  134.54   2003/09/25_1  0.51152    714.389 8.49I0.58_AA0278_2003SEP25_1_135.U1.36M.imfits                                                                                                    
NGC3079      VLA          8.46  124.28   2003/10/16_1  0.81520    997.903 8.49I0.85_AS0779_2003OCT16_1_73.6U2.58M.imfits                                                                                                    
NGC3079      VLA          8.46  124.44   2003/10/17_1  0.81519   1027.583 8.49I0.85_AS0779_2003OCT17_1_73.9U2.58M.imfits                                                                                                    
NGC3079      VLA         14.94   44.46   1983/11/01_1  0.11572    113.448 14.9I0.11_AB0263_1983NOV01_1_346.U42.6S.imfits                                                                                                    
NGC3079      VLA         14.94   13.61   1983/11/30_1  0.12649     29.103 14.9I0.12_AB0182_1983NOV30_1_384.U44.8S.imfits                                                                                                    
NGC3079      VLA         14.94   27.93   1984/03/01_1  0.84410     52.876 14.9I0.94_AB0182_1984MAR01_1_484.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   44.53   1984/06/26_1  1.58108     72.970 14.9I1.62_AB0182_1984JUN26_1_529.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   17.95   1984/11/10_1  0.12150     36.773 14.9I0.12_AB0182_1984NOV10_1_335.U44.4S.imfits                                                                                                    
NGC3079      VLA         14.94   33.94   1985/03/25_1  0.27057     83.434 14.9I0.29_AB0182_1985MAR25_1_322.U1.38M.imfits                                                                                                    
NGC3079      VLA         14.94   42.84   1985/05/08_1  0.38998    108.951 14.9I0.39_AW0122_1985MAY08_1_293.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   24.40   1985/06/21_1  0.89357     55.507 14.9I1.02_AB0182_1985JUN21_1_387.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   75.92   1986/01/16_1  4.36902    167.948 14.9I4.38_AD0177_1986JAN16_1_197.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   37.95   1986/05/10_1  0.12963    103.566 14.9I0.13_AC0156_1986MAY10_1_130.U43.6S.imfits                                                                                                    
NGC3079      VLA         14.94   56.51   1987/11/06_1  0.27808    196.290 14.9I0.32_AC0176_1987NOV06_1_177.U1.34M.imfits                                                                                                    
NGC3079      VLA         14.94   59.19   1988/02/25_1  0.79669    260.783 14.9I0.88_TT0001_1988FEB25_1_104.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   47.38   1989/05/16_1  0.74142    222.922 14.9I0.80_TT0001_1989MAY16_1_160.U1.43M.imfits                                                                                                    
NGC3079      VLA         14.94   61.83   1996/04/16_1  1.46668    213.634 14.9I1.48_ASTUD_1996APR16_1_273.U1.43M.imfits                                                                                                     
NGC3079      VLA         14.96   43.85   1982/07/02_1  0.13854     89.567 14.9I0.13_BURN_1982JUL02_1_454.U42.7S.imfits                                                                                                      
NGC3079      VLA         14.96   19.47   1983/01/20_1  1.37426     28.631 14.9I1.38_BALO_1983JAN20_1_584.U1.43M.imfits                                                                                                      
NGC3079      VLA         15.36   32.96   1996/12/02_1  0.13494     96.442 15.3I0.13_BT0026_1996DEC02_1_137.U43.6S.imfits                                                                                                    
NGC3079      VLA         15.36   47.34   1997/03/08_1  0.42197    112.731 15.3I0.42_BS044B_1997MAR08_1_150.U1.39M.imfits                                                                                                    
NGC3079      VLA         15.36   62.10   1998/11/18_1  1.30570    161.047 15.3I1.30_BS044D_1998NOV18_1_170.U1.39M.imfits                                                                                                    
NGC3079      VLA         15.36   65.87   2001/03/24_1  0.42358    199.170 15.3I0.42_BK083B_2001MAR24_1_118.U1.38M.imfits                                                                                                    
NGC3079      VLA         22.15   96.60   2001/03/23_1  0.27806    266.729 22.1I0.27_BK083A_2001MAR23_1_111.U56.4S.imfits                                                                                                    
NGC3079      VLA         22.15  140.47   2001/12/17_1  3.11119    273.240 22.1I3.11_BN018_2001DEC17_1_228.U56.4S.imfits                                                                                                     
NGC3079      VLA         22.16  122.56   1997/03/08_1  0.28234    174.983 22.1I0.28_BS044B_1997MAR08_1_154.U56.4S.imfits                                                                                                    
NGC3079      VLA         22.16  113.91   1997/10/02_1  1.70436    157.404 22.1I1.80_BS044C_1997OCT02_1_349.U56.5S.imfits                                                                                                    
NGC3079      VLA         22.16  105.30   1998/11/18_1  0.88962    144.372 22.1I0.88_BS044D_1998NOV18_1_243.U56.4S.imfits                                                                                                    
NGC3079      VLA         22.19   27.51   1996/10/20_1  0.12068     45.808 22.2I0.12_BS0044_1996OCT20_1_263.U45.4S.imfits                                                                                                    
NGC3079      VLA         43.34    2.94   1998/02/25_1  0.04072      7.562 43.3I0.04_AG0527_1998FEB25_1_346.U26.6S.imfits                                                                                                    
NGC3079      SMA        193.31   53.00   2005/03/01_1  4.48000      5.000 SMA_this_work                                                                                                                                     
NGC3079      SMA        225.53   34.70   2023/03/16_1  5.20807     18.181 SMA_this_work                                                                                                                                     
NGC3079      NOEMA      229.66   14.92   2018/02/07_1  0.50300   NA       Lin et al. 2026, ApJ accepted, arXiv:2604.27159                                                                                                   
NGC3393      VLA          1.43   43.25   1992/11/29_1  1.69710    545.915 1.45I1.79_AB0618_1992NOV29_1_59.0U40.8S.imfits                                                                                                    
NGC3393      VLA          1.49   63.83   1990/10/27_1 17.82488    500.590 1.51I19.1_AB0581_1990OCT27_1_108.U10.1M.imfits                                                                                                    
NGC3393      VLA          1.49   41.36   1991/10/11_1  2.76992    306.149 1.51I2.77_AB0618_1991OCT11_1_58.9U41.2S.imfits                                                                                                    
NGC3393      VLA          4.86   20.46   1990/10/27_1  5.39834    280.880 4.89I5.82_AB0581_1990OCT27_1_53.1U4.55M.imfits                                                                                                    
NGC3393      VLA          4.86   10.52   1991/10/11_1  0.83374    119.426 4.89I0.83_AB0618_1991OCT11_1_42.7U37.4S.imfits                                                                                                    
NGC3393      VLA          4.86    0.85   1992/11/29_1  0.48285     15.813 4.89I0.50_AB0618_1992NOV29_1_33.2U36.7S.imfits                                                                                                    
NGC3393      VLA          8.44   11.42   1990/10/27_1  3.19520    187.354 8.46I3.38_AB0581_1990OCT27_1_46.2U2.59M.imfits                                                                                                    
NGC3393      VLA          8.44    0.53   1991/10/11_1  0.50093      7.500 8.46I0.50_AB0618_1991OCT11_1_29.1U51.5S.imfits                                                                                                    
NGC3393      VLA          8.44    0.52   1992/11/29_1  0.28208     10.163 8.46I0.29_AB0618_1992NOV29_1_26.7U50.0S.imfits                                                                                                    
NGC3393      VLA          8.46    0.55   2000/11/14_1  0.36878      7.491 8.49I0.44_AB0973_2000NOV14_1_46.3U49.3S.imfits                                                                                                    
NGC3393      VLA         21.96   33.50   2004/04/26_1  1.14296     86.033 21.9I1.20_BK0110_2004APR26_1_367.U57.0S.imfits                                                                                                    
NGC3393      VLA         22.46    1.03 * 2003/09/25_1  0.32466   NA       22.4I0.34_AK0574_2003SEP25_1_328.U55.6S.imfits                                                                                                    
NGC3393      VLA         33.00    5.30   NA            0.34500 *   14.722 Kamali, 2017, A&A, 605:A84                                                                                                                        
NGC3393      ALMA        85.88    1.24   2016/06/12_1  1.30354     16.255 member.uid___A001_X2d8_X491.ari_l.NGC_3393_sci.spw0_1_2_3_85877MHz.12m.cont.I.pbcor.fits                                                          
NGC3393      ALMA       106.38    1.57   2025/05/15_1 10.48343      7.601 member.uid___A001_X37bf_X209.NGC3393_sci.spw24_26_28_30.cont.I.tt0.pbcor.fits                                                                     
NGC3393      ALMA       106.80    1.54   2024/11/25_1  2.51937     64.235 member.uid___A001_X2d20_X2de3.NGC3393_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC3393      ALMA       180.16    0.35   2018/11/14_1  0.32204      9.599 member.uid___A001_X133d_X412.NGC_3393_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
NGC3393      ALMA       229.35    0.31   2017/05/02_1  0.33163      9.886 member.uid___A001_X87d_X5ca.NGC_3393_sci.spw19_21_23_25.cont.I.pbcor.fits                                                                         
NGC3393      ALMA       235.74    0.27   2016/05/03_1  0.53523      9.561 member.uid___A001_X2fe_X675.ari_l.ngc3393_sci.spw0_1_2_3_235737MHz.12m.cont.I.pbcor.fits                                                          
NGC4258      VLA          1.41    2.29   1995/08/28_1  1.23263     67.889 1.41I1.23_AD0364_1995AUG28_1_23.9U3.92M.imfits                                                                                                    
NGC4258      VLA          1.46    1.94   1982/06/13_1  1.23503     27.366 1.49I1.24_PRIC_1982JUN13_1_64.1U34.1S.imfits                                                                                                      
NGC4258      VLA          1.49    8.73   1985/06/29_1 12.14800     22.271 1.51I12.2_AV0096_1985JUN29_1_93.2U4.95M.imfits                                                                                                    
NGC4258      VLA          1.49    2.81   1987/11/06_1  2.68618     48.519 1.51I3.07_AC0176_1987NOV06_1_39.6U1.07M.imfits                                                                                                    
NGC4258      VLA          1.49    3.42   1987/12/11_1  4.05004     23.045 1.51I4.05_AC0176_1987DEC11_1_37.4U1.64M.imfits                                                                                                    
NGC4258      VLA          1.66    1.65   1997/01/07_1  1.11455     32.557 1.69I1.11_BG0062_1997JAN07_1_41.6U42.0S.imfits                                                                                                    
NGC4258      VLA          1.66    3.99   1999/06/03_1  5.57908      8.251 1.69I5.83_BH042B_1999JUN03_1_126.U1.16M.imfits                                                                                                    
NGC4258      VLA          1.66    8.89   1999/06/04_1 16.83752      7.723 1.69I16.9_BH042B_1999JUN04_1_1.62M3.70M.imfits                                                                                                    
NGC4258      VLA          4.86    2.32   1984/04/11_1  3.93649     21.803 4.89I3.95_AV0096_1984APR11_1_60.0U4.55M.imfits                                                                                                    
NGC4258      VLA          4.86    1.98   1985/06/29_1  3.66354     23.057 4.89I3.70_AV0096_1985JUN29_1_57.2U4.55M.imfits                                                                                                    
NGC4258      VLA          4.86    2.16   1985/08/22_1  4.16147     27.123 4.89I4.16_AV0096_1985AUG22_1_62.5U4.55M.imfits                                                                                                    
NGC4258      VLA          4.86    1.68   1986/08/16_1  1.32976     20.945 4.89I1.34_AD0176_1986AUG16_1_75.1U2.81M.imfits                                                                                                    
NGC4258      VLA          4.86    2.56   1986/12/16_1  4.16982     29.385 4.89I4.18_AC0176_1986DEC16_1_21.9U4.56M.imfits                                                                                                    
NGC4258      VLA          4.86    1.79   1988/02/01_1  1.28761     22.702 4.89I1.31_AS0314_1988FEB01_1_78.2U2.81M.imfits                                                                                                    
NGC4258      VLA          4.86    2.25   1989/07/17_1  3.57411     23.587 4.89I3.60_AS0333_1989JUL17_1_71.0U4.56M.imfits                                                                                                    
NGC4258      VLA          4.86    1.70   1991/12/06_1  1.25435     13.368 4.89I1.25_AR0258_1991DEC06_1_118.U1.25M.imfits                                                                                                    
NGC4258      VLA          4.86    2.03   1996/12/07_1  0.36458     31.166 4.89I0.36_AH0594_1996DEC07_1_67.0U42.9S.imfits                                                                                                    
NGC4258      VLA          4.86    1.96   1996/12/22_1  0.36441     34.326 4.89I0.36_AH0594_1996DEC22_1_65.2U42.9S.imfits                                                                                                    
NGC4258      VLA          4.86    1.99   1996/12/29_1  0.36572     27.778 4.89I0.36_AH0594_1996DEC29_1_72.3U28.0S.imfits                                                                                                    
NGC4258      VLA          4.86    1.10   1996/12/31_1  0.36481      6.276 4.89I0.36_AH0594_1996DEC31_1_97.6U42.9S.imfits                                                                                                    
NGC4258      VLA          4.86    1.64   1997/01/05_1  0.36394     16.028 4.89I0.36_AH0594_1997JAN05_1_119.U42.9S.imfits                                                                                                    
NGC4258      VLA          4.86    2.23   1997/03/06_1  1.82937     24.846 4.89I2.04_BM056C_1997MAR06_1_86.5U2.87M.imfits                                                                                                    
NGC4258      VLA          4.86    2.05   1997/03/07_1  1.80091     23.436 4.89I1.99_BH025A_1997MAR07_1_88.0U2.87M.imfits                                                                                                    
NGC4258      VLA          4.86    2.30   1997/03/19_1  1.50598     14.897 4.89I1.54_AH594_1997MAR19_1_149.U2.81M.imfits                                                                                                     
NGC4258      VLA          4.86    1.94   1998/09/05_1  1.86205     22.765 4.89I2.11_BM112A_1998SEP05_1_77.7U2.88M.imfits                                                                                                    
NGC4258      VLA          4.86    1.92   1999/09/05_1  0.45106     23.234 4.89I0.45_AN8500_1999SEP05_1_90.6U43.6S.imfits                                                                                                    
NGC4258      VLA          4.86    1.95   1999/10/31_1  1.29874     38.040 4.89I1.31_AU079_1999OCT31_1_48.5U3.10M.imfits                                                                                                     
NGC4258      VLA          4.89    2.39   1983/05/04_1  4.36645     14.993 4.91I4.40_BCTE_1983MAY04_1_124.U4.54M.imfits                                                                                                      
NGC4258      VLA          4.99    1.16   1997/01/04_1  0.60158      5.452 5.01I0.65_BR0043_1997JAN04_1_236.U39.2S.imfits                                                                                                    
NGC4258      VLA          8.41    1.58   1997/01/04_1  0.37684     12.383 8.44I0.42_BR0043_1997JAN04_1_141.U51.3S.imfits                                                                                                    
NGC4258      VLA          8.44    1.87   1991/09/01_1  0.24832     54.953 8.46I0.25_AW0278_1991SEP01_1_27.3U51.0S.imfits                                                                                                    
NGC4258      VLA          8.44    2.65   1996/03/11_1  2.25518     97.665 8.46I2.25_AK415_1996MAR11_1_9.31U2.59M.imfits                                                                                                     
NGC4258      VLA          8.46    2.18   1996/12/07_1  0.21111     39.647 8.49I0.21_AH0594_1996DEC07_1_52.5U42.7S.imfits                                                                                                    
NGC4258      VLA          8.46    2.17   1996/12/22_1  0.21047     40.355 8.49I0.21_AH0594_1996DEC22_1_51.4U42.7S.imfits                                                                                                    
NGC4258      VLA          8.46    1.86   1996/12/29_1  0.21255     18.898 8.49I0.21_AH0594_1996DEC29_1_92.0U43.1S.imfits                                                                                                    
NGC4258      VLA          8.46    1.94   1996/12/31_1  0.21119     23.810 8.49I0.21_AH0594_1996DEC31_1_78.2U42.7S.imfits                                                                                                    
NGC4258      VLA          8.46    1.74   1997/01/05_1  0.20948     17.502 8.49I0.21_AH0594_1997JAN05_1_87.9U42.7S.imfits                                                                                                    
NGC4258      VLA          8.46    2.23   1997/03/06_1  1.00221     31.570 8.49I1.10_BM056C_1997MAR06_1_64.0U2.58M.imfits                                                                                                    
NGC4258      VLA          8.46    2.30   1997/03/07_1  0.99039     31.434 8.49I1.08_BH025A_1997MAR07_1_70.3U2.58M.imfits                                                                                                    
NGC4258      VLA          8.46    2.26   1997/03/19_1  0.91066     16.374 8.49I0.94_AH594_1997MAR19_1_133.U2.58M.imfits                                                                                                     
NGC4258      VLA          8.46    1.99   1998/09/05_1  1.12330     27.471 8.49I1.33_BM112A_1998SEP05_1_66.8U2.58M.imfits                                                                                                    
NGC4258      VLA          8.46    2.00   1999/09/05_1  0.25714     30.432 8.49I0.25_AN8500_1999SEP05_1_60.1U59.6S.imfits                                                                                                    
NGC4258      VLA          8.46    2.88   2004/05/22_1  4.86386     17.378 8.49I5.64_AH0847_2004MAY22_1_99.2U2.58M.imfits                                                                                                    
NGC4258      VLA          8.46    1.94   2004/09/25_1  0.22843     34.731 8.49I0.23_AH0847_2004SEP25_1_51.8U44.4S.imfits                                                                                                    
NGC4258      VLA          8.46    1.77   2004/11/24_1  0.20799     34.190 8.49I0.20_AH0847_2004NOV24_1_51.9U43.2S.imfits                                                                                                    
NGC4258      VLA          8.46    1.61   2005/02/10_1  0.41868     25.540 8.49I0.47_AH0847_2005FEB10_1_59.2U1.31M.imfits                                                                                                    
NGC4258      VLA         14.94    2.53   1996/12/07_1  0.11691     19.139 14.9I0.11_AH0594_1996DEC07_1_117.U42.6S.imfits                                                                                                    
NGC4258      VLA         14.94    1.99   1996/12/22_1  0.11423     13.833 14.9I0.11_AH0594_1996DEC22_1_120.U42.6S.imfits                                                                                                    
NGC4258      VLA         14.94    2.72   1996/12/29_1  0.11558     12.033 14.9I0.11_AH0594_1996DEC29_1_140.U42.6S.imfits                                                                                                    
NGC4258      VLA         14.94    2.09   1996/12/31_1  0.11636      7.757 14.9I0.11_AH0594_1996DEC31_1_136.U42.6S.imfits                                                                                                    
NGC4258      VLA         14.94    2.75   1997/01/05_1  0.11629     10.013 14.9I0.11_AH0594_1997JAN05_1_138.U42.6S.imfits                                                                                                    
NGC4258      VLA         14.94    2.19   1998/03/03_1  0.12411      7.743 14.9I0.12_AF0339_1998MAR03_1_304.U44.4S.imfits                                                                                                    
NGC4258      VLA         14.94    3.13   1998/03/05_1  0.12178     12.004 14.9I0.12_AF0339_1998MAR05_1_280.U44.4S.imfits                                                                                                    
NGC4258      VLA         14.94    2.14   1998/09/05_1  0.75829     10.675 14.9I1.00_BM112A_1998SEP05_1_187.U1.43M.imfits                                                                                                    
NGC4258      VLA         14.94    1.53   1999/09/05_1  0.14248      5.908 14.9I0.14_AN8500_1999SEP05_1_251.U1.09M.imfits                                                                                                    
NGC4258      VLA         14.96    3.18   1983/04/18_1  1.46631     16.845 14.9I1.48_AT0025_1983APR18_1_183.U1.42M.imfits                                                                                                    
NGC4258      VLA         15.37    3.50   1997/01/04_1  0.14967     17.500 Doi et al. 2013, ApJ, 765:63, Tables 1-2; reprocessed VLA data                                                                                    
NGC4258      VLA         22.16   17.87   2000/08/12_1  2.97429     54.326 22.1I2.97_BG107_2000AUG12_1_216.U56.4S.imfits                                                                                                     
NGC4258      VLA         22.23   91.27   1995/05/29_1  2.81363    272.829 22.2I2.81_BM0036_1995MAY29_1_232.U56.3S.imfits                                                                                                    
NGC4258      VLA         22.23   12.25   1998/09/05_1  0.27553     48.066 22.2I0.27_BM112A_1998SEP05_1_146.U56.2S.imfits                                                                                                    
NGC4258      VLA         22.24  284.04   1997/10/01_1  1.69863    281.609 22.2I1.77_BM081A_1997OCT01_1_581.U56.3S.imfits                                                                                                    
NGC4258      VLA         22.46    3.46   1996/01/20_1  0.53685     15.841 22.4I0.60_AG448_1996JAN20_1_209.U55.6S.imfits                                                                                                     
NGC4258      VLA         22.46    4.07   1996/02/03_1  0.52910     18.945 22.4I0.60_AG448_1996FEB03_1_217.U55.6S.imfits                                                                                                     
NGC4258      VLA         22.46   26.95   1996/02/22_1  1.46093     77.435 22.4I1.59_BM56A_1996FEB22_1_397.U55.6S.imfits                                                                                                     
NGC4258      VLA         22.46    5.96   1996/09/21_1  4.92504      8.425 22.4I6.12_BM0056_1996SEP21_1_508.U55.6S.imfits                                                                                                    
NGC4258      VLA         22.46    2.35   1996/12/07_1  0.07811     15.328 22.4I0.07_AH0594_1996DEC07_1_137.U42.8S.imfits                                                                                                    
NGC4258      VLA         22.46    2.31   1996/12/22_1  0.07851     16.969 22.4I0.07_AH0594_1996DEC22_1_122.U42.8S.imfits                                                                                                    
NGC4258      VLA         22.46    1.99   1996/12/29_1  0.07527      8.660 22.4I0.07_AH0594_1996DEC29_1_134.U42.6S.imfits                                                                                                    
NGC4258      VLA         22.46    3.10   1996/12/31_1  0.09487      7.750 Doi et al. 2013, ApJ, 765:63, Tables 1-2; reprocessed VLA data                                                                                    
NGC4258      VLA         22.46    2.56   1997/01/05_1  0.07789     12.825 22.4I0.07_AH0594_1997JAN05_1_147.U42.8S.imfits                                                                                                    
NGC4258      VLA         22.46    3.64   1997/02/10_1  0.16824     16.261 22.4I0.19_AG0448_1997FEB10_1_207.U55.6S.imfits                                                                                                    
NGC4258      VLA         22.46    2.72   1997/02/26_1  0.25389     13.353 22.4I0.25_AG448_1997FEB26_1_216.U55.6S.imfits                                                                                                     
NGC4258      VLA         22.46    3.49   1997/03/19_1  0.29748     14.072 22.4I0.30_AH594_1997MAR19_1_249.U55.6S.imfits                                                                                                     
NGC4258      VLA         22.46    4.21   1997/07/29_1  0.92831     22.100 22.4I0.93_AH614_1997JUL29_1_177.U55.7S.imfits                                                                                                     
NGC4258      VLA         22.46   62.76   2004/07/23_1  2.76491     49.540 22.4I2.76_AH0847_2004JUL23_1_802.U55.8S.imfits                                                                                                    
NGC4258      VLA         22.46    2.86   2004/09/25_1  0.07758     30.711 22.4I0.07_AH0847_2004SEP25_1_78.9U42.7S.imfits                                                                                                    
NGC4258      VLA         22.46  525.33   2004/11/24_1  0.08150    112.254 22.4I0.08_AH0847_2004NOV24_1_4.23M44.6S.imfits                                                                                                    
NGC4258      VLA         22.46    2.67   2005/02/10_1  0.15559     29.288 22.4I0.17_AH0847_2005FEB10_1_76.3U55.6S.imfits                                                                                                    
NGC4258      VLA         43.34    5.82   2000/12/21_1  0.04974     10.941 43.3I0.05_AN0097_2000DEC21_1_502.U26.6S.imfits                                                                                                    
NGC4258      NMA         96.00   11.00   NA            7.00000      4.074 Doi et al, 2005, MNRAS, 363:2                                                                                                                     
NGC4258      SMA        225.51   12.41   2023/03/16_1  5.63004      6.725 SMA_this_work                                                                                                                                     
NGC4258      SCUBA-JCMT 347.00   93.70   NA           15.00000      4.505 Doi et al. 2013, ApJ, 765:63, Table 2; nuclear-region flux-density upper bound                                                                    
NGC4388      VLA          1.43   13.03   1998/05/13_1  1.27302     95.820 1.45I1.27_AI73_1998MAY13_1_64.0U29.6S.imfits                                                                                                      
NGC4388      VLA          1.46   22.69   1989/03/16_1  5.12151     88.796 1.49I5.15_AE0058_1989MAR16_1_225.U1.77M.imfits                                                                                                    
NGC4388      VLA          1.49   10.69   1986/05/24_1  1.36314     86.337 1.51I1.36_AH0230_1986MAY24_1_40.4U39.2S.imfits                                                                                                    
NGC4388      VLA          1.49   35.31   1986/08/01_1  4.05397     66.744 1.51I4.05_AI0028_1986AUG01_1_54.2U1.89M.imfits                                                                                                    
NGC4388      VLA          1.49  536.12   1988/05/07_1 13.10660    107.275 1.51I13.1_AI0034_1988MAY07_1_2.69M10.1M.imfits                                                                                                    
NGC4388      VLA          1.49  126.56   1988/08/22_1 43.47106    362.906 1.51I43.6_AS0345_1988AUG22_1_227.U15.0M.imfits                                                                                                    
NGC4388      VLA          4.86    3.13   1985/01/20_1  0.39088     19.855 4.89I0.39_AM0139_1985JAN20_1_147.U55.2S.imfits                                                                                                    
NGC4388      VLA          4.86    6.55   1985/05/03_1  1.24531     90.991 4.89I1.24_AW0134_1985MAY03_1_31.6U2.72M.imfits                                                                                                    
NGC4388      VLA          4.86    3.55   1986/05/24_1  0.36861     47.953 4.89I0.36_AH0230_1986MAY24_1_44.8U52.3S.imfits                                                                                                    
NGC4388      VLA          4.86    6.53   1986/07/24_1  1.27657     84.660 4.89I1.27_AH0230_1986JUL24_1_21.9U2.72M.imfits                                                                                                    
NGC4388      VLA          4.86   30.51   1988/07/15_1 13.76103    179.171 4.89I13.7_AI0034_1988JUL15_1_90.9U4.57M.imfits                                                                                                    
NGC4388      VLA          4.86    3.75   1998/03/01_1  0.38380     29.401 4.89I0.38_AB0808_1998MAR01_1_95.1U55.0S.imfits                                                                                                    
NGC4388      VLA          4.86    6.48   1999/10/31_1  1.21749     68.588 4.89I1.21_AU079_1999OCT31_1_55.6U2.91M.imfits                                                                                                     
NGC4388      VLA          4.89   35.18   1982/11/28_1 14.25162    102.655 4.91I14.3_AC0062_1982NOV28_1_249.U4.53M.imfits                                                                                                    
NGC4388      VLA          8.44    3.24   1990/02/24_1  0.21074     36.609 8.46I0.21_AH0396_1990FEB24_1_50.0U42.6S.imfits                                                                                                    
NGC4388      VLA          8.44    3.13   1990/03/04_1  0.21364     45.568 8.46I0.21_AH0396_1990MAR04_1_49.0U42.6S.imfits                                                                                                    
NGC4388      VLA          8.44    2.93   1990/04/28_1  0.28803     40.326 8.46I0.30_AH0399_1990APR28_1_48.5U45.0S.imfits                                                                                                    
NGC4388      VLA          8.44    2.76   1991/06/24_1  0.23246     32.042 8.46I0.23_AP0212_1991JUN24_1_55.1U1.07M.imfits                                                                                                    
NGC4388      VLA          8.44    8.49   1992/04/28_1  2.34921     66.452 8.46I2.34_AP0233_1992APR28_1_73.8U2.59M.imfits                                                                                                    
NGC4388      VLA          8.46    3.89   1997/02/01_1  0.47211     80.791 8.49I0.52_AW0446_1997FEB01_1_22.4U1.31M.imfits                                                                                                    
NGC4388      VLA         14.94    2.93   1986/05/10_1  0.12100     20.689 14.9I0.12_AC0156_1986MAY10_1_116.U43.0S.imfits                                                                                                    
NGC4388      VLA         14.94    2.56   1998/03/03_1  0.12494      8.287 14.9I0.12_AF0339_1998MAR03_1_307.U45.5S.imfits                                                                                                    
NGC4388      VLA         14.94    1.70   1998/03/05_1  0.11786      5.443 14.9I0.11_AF0339_1998MAR05_1_286.U42.9S.imfits                                                                                                    
NGC4388      VLA         33.00    8.57   NA            0.34500 *   19.930 Kamali, 2017, A&A, 605:A84                                                                                                                        
NGC4388      ALMA        40.15    1.92   2025/07/21_1  0.15077     74.661 member.uid___A001_X3827_Xbe.NGC4388_sci.spw7_11_15_18.cont.I.selfcal.tt0.pbcor.fits                                                               
NGC4388      VLA         43.34    0.90 * 1998/02/26_1  0.04461   NA       43.3I0.04_AG0527_1998FEB26_1_323.U26.6S.imfits                                                                                                    
NGC4388      ALMA        85.87    2.17   2016/07/02_1  1.31450     38.361 member.uid___A001_X5a3_X16b.ari_l.NGC_4388_sci.spw0_1_2_3_85869MHz.12m.cont.I.pbcor.fits                                                          
NGC4388      ALMA        97.50    1.73   2021/08/22_1  0.07948     64.664 member.uid___A001_X1465_X1470.NGC4388_sci.spw5_7_9_11.cont.I.tt0.pbcor.fits                                                                       
NGC4388      ALMA        99.99    2.99   2014/05/26_1  1.53191     22.188 uid___A002_X828760_X533.ms.split.cal.image.continuum.source6.pbcor.fits                                                                           
NGC4388      ALMA       107.31    1.87   2021/11/06_1  0.22261     75.528 member.uid___A001_X15a1_X1b96.NGC4388_sci.spw7_16_19_23.cont.I.tt0.pbcor.fits                                                                     
NGC4388      ALMA       136.15    2.21   2018/03/17_1  0.81929    117.019 member.uid___A001_X1289_X1b6.NGC4388_sci.spw23_25_27_29.cont.I.tt0.pbcor.fits                                                                     
NGC4388      ALMA       221.01    8.06   2014/05/26_1  0.63907     34.929 uid___A002_X828760_X398.ms.split.cal.image.continuum.source12.pbcor.fits                                                                          
NGC4388      ALMA       223.50    6.06   2024/04/27_1  5.90354      8.905 member.uid___A001_X3621_X3d1a.NGC4388_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                        
NGC4388      ALMA       223.50    2.04   2025/01/14_1  0.54084     36.910 member.uid___A001_X3621_X3d18.NGC4388_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC4388      ALMA       223.52    6.65   2019/12/22_1  5.88310     10.061 member.uid___A001_X1465_X252f.NGC_4388_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                       
NGC4388      SMA        225.51   12.23 * 2023/03/16_1  5.62306   NA       SMA_this_work                                                                                                                                     
NGC4388      ALMA       263.00    6.12   2014/05/26_1  0.51422     31.050 uid___A002_X828760_X207.ms.split.cal.image.continuum.source5.pbcor.fits                                                                           
NGC4388      ALMA       299.99    6.94   2014/05/26_1  0.45325     28.284 uid___A002_X828760_X2c2.ms.split.cal.image.continuum.source9.pbcor.fits                                                                           
NGC4388      ALMA       347.97    2.95   2018/04/19_1  0.54595     21.727 member.uid___A001_X1284_X1c4c.NGC4388_sci.spw19_21_25_27.cont.I.pbcor.fits                                                                        
NGC4388      ALMA       348.00   14.24   2023/04/28_1  3.97282      5.728 member.uid___A001_X2d1f_X390.NGC4388_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC4388      ALMA       348.15    2.53   2017/12/31_1  0.11073     40.463 member.uid___A001_X1284_X1c4a.NGC4388_sci.spw19_21_25_27.cont.I.pbcor.fits                                                                        
NGC4388      ALMA       348.99    7.94   2014/05/26_1  0.42803     15.239 uid___A002_X828760_X454.ms.split.cal.image.continuum.source13.pbcor.fits                                                                          
NGC4945      ALMA        40.15   25.44   2025/07/10_1  0.25658     22.251 member.uid___A001_X3827_Xa2.NGC4945_sci.spw7_11_15_18.cont.I.selfcal.tt0.pbcor.fits                                                               
NGC4945      ALMA        85.91   55.19   2016/06/24_1  1.27174     78.491 member.uid___A001_X5a3_X173.ari_l.NGC_494_sci.spw0_1_2_3_85907MHz.12m.cont.I.pbcor.fits                                                           
NGC4945      ALMA        92.91   14.52   2021/07/11_1  0.27061     15.725 member.uid___A001_X1465_X302b.NGC4945_sci.spw23_25_27_29_31_33_35_37_39.cont.I.tt0.pbcor.fits                                                     
NGC4945      ALMA        93.19    8.40   2019/07/14_1  0.08322     58.938 member.uid___A001_X1354_X16.ngc_4945_sci.spw23_25_27_29.cont.I.tt0.pbcor.fits                                                                     
NGC4945      ALMA        93.20   30.64   2018/10/16_1  0.59642     28.231 member.uid___A001_X1354_X18.ngc_4945_sci.spw23_25_27_29.cont.I.tt0.pbcor.fits                                                                     
NGC4945      ALMA        93.25  104.50   2020/01/11_1  1.65987    200.684 member.uid___A001_X1465_X302d.NGC4945_sci.spw23_25_27_29_31_33_35_37_39.cont.I.tt0.pbcor.fits                                                     
NGC4945      ALMA        93.33  316.19   2018/10/04_1 12.71262    172.687 member.uid___A001_X1354_X1e.ngc_4945_sci.spw15_17_19_21.cont.I.tt0.pbcor.fits                                                                     
NGC4945      ALMA        93.38  120.49   2018/12/26_1  2.20922    172.353 member.uid___A001_X1354_X1c.ngc_4945_sci.spw23_25_27_29.cont.I.tt0.pbcor.fits                                                                     
NGC4945      ALMA        93.42  297.23   2024/02/28_1 13.52764    557.800 member.uid___A001_X3621_X44b.NGC_4945_sci.spw15_17_19_21.cont.I.tt0.pbcor.fits                                                                    
NGC4945      ALMA        93.60  119.48   2013/01/24_1  1.76777    428.257 uid___A002_X5b1929_X57d.continuum.fits                                                                                                            
NGC4945      ALMA        97.50    8.72   2021/08/22_1  0.07718     69.447 member.uid___A001_X1465_X1454.NGC4945_sci.spw5_7_9_11.cont.I.tt0.pbcor.fits                                                                       
NGC4945      ALMA        97.50    9.58   2023/10/11_1  0.11178     55.913 member.uid___A001_X3621_X965.NGC_4945_sci.spw13_15_17_19.mfs.I.stokesI.manual.pbcor.fits                                                          
NGC4945      ALMA        98.04  126.60   2019/12/13_1  2.60790    596.641 member.uid___A001_X1465_X3888.NGC4945_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC4945      ALMA       103.26  292.47   2023/09/29_1 12.86497     63.733 member.uid___A001_X2d20_X37da.NGC_4945_sci.spw16_18_20_22.cont.regcal.I.tt0.pbcor.fits                                                            
NGC4945      ALMA       103.29  158.32   2014/12/27_1  3.05965    254.283 member.uid___A001_X144_X21c.NGC4945_b_03_TE.cont.image.pbcor.fits                                                                                 
NGC4945      ALMA       105.11  119.71   2019/11/16_1  2.44903    412.421 member.uid___A001_X1465_X388c.NGC4945_sci.spw25_27_29_31.cont.I.tt0.pbcor.fits                                                                    
NGC4945      ALMA       107.54   10.85   2021/11/04_1  0.20843     23.533 member.uid___A001_X15a1_X1b86.NGC4945_sci.spw5_7_9_17_19.cont.I.tt0.pbcor.fits                                                                    
NGC4945      ALMA       107.66   40.52   2018/03/19_1  1.04286     55.418 member.uid___A001_X1288_X4d7.ngc4945_sci.spw25_27_29_31_33.cont.I.tt0.pbcor.fits                                                                  
NGC4945      ALMA       113.29   73.80   2015/01/20_1  3.40000     22.413 member.uid___A001_X144_X218.NGC4945_a_03_TE_continuum.image.pbcor.fits                                                                            
NGC4945      ALMA       222.93  468.35   2019/03/03_1  5.38912     83.029 member.uid___A001_X133d_X17d4.NGC4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                        
NGC4945      ALMA       222.95   50.20   2016/12/01_1  0.46876     23.545 member.uid___A001_X888_X7a.ari_l.NGC4945_sci.spw0_1_2_3_222952MHz.12m.cont.I.pbcor.fits                                                           
NGC4945      ALMA       223.01  459.68   2017/09/01_1  5.29992     54.718 member.uid___A001_X1262_Xa1.NGC4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                          
NGC4945      ALMA       223.35  455.77   2023/05/08_1  5.54648     34.923 member.uid___A001_X2d20_X37d6.NGC_4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                       
NGC4945      ALMA       225.07  500.95   2021/11/05_1  5.79378    165.923 member.uid___A001_X1590_X1bfc.NGC4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                        
NGC4945      ALMA       225.07   94.33   2022/05/07_1  0.75123     68.994 member.uid___A001_X1590_X1bfa.NGC4945_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC4945      ALMA       225.07  158.07   2024/12/02_1  1.37064     99.858 member.uid___A001_X37b5_X471.NGC_4945_sci.spw23_25_27_29_31.cont.I.pbcor.fits                                                                     
NGC4945      ALMA       225.07   62.54   2025/01/14_1  0.59141     45.420 member.uid___A001_X37b5_X46f.NGC_4945_sci.spw23_25_27_29_31.cont.I.pbcor.fits                                                                     
NGC4945      ALMA       225.08  496.80   2024/12/06_1  5.59023    179.419 member.uid___A001_X37b5_X473.NGC_4945_sci.spw22_24_26_28_30.cont.I.pbcor.fits                                                                     
NGC4945      ALMA       225.17  523.82   2019/08/19_1  5.50943    125.527 member.uid___A001_X1458_X158.NGC_4945_sci.spw16_18_20_22_24.cont.I.pbcor.fits                                                                     
NGC4945      ALMA       225.98  595.04   2014/06/11_1  5.45371     38.675 member.uid___A001_X122_X54.ari_l.NGC4945_sci.spw0_1_2_225977MHz.7m.cont.I.pbcor.fits                                                              
NGC4945      ALMA       226.10  165.04   2014/12/28_1  1.08714     89.518 member.uid___A001_X122_X52.ari_l.NGC4945_sci.spw0_1_2_226102MHz.12m.cont.I.pbcor.fits                                                             
NGC4945      ALMA       236.03  568.02   2018/09/27_1  4.96649     36.660 member.uid___A001_X1288_X4e5.ngc4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC4945      ALMA       258.80  682.21   2018/09/06_1  5.60759     24.750 member.uid___A001_X1288_X4df.ngc4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                         
NGC4945      ALMA       320.63   86.52   2016/11/18_1  0.34784     12.957 member.uid___A001_X87d_Xaf.NGC4945_sci.spw16.cont.I.pbcor.fits                                                                                    
NGC4945      ALMA       325.73 1135.81   2023/06/02_1  3.84763     27.973 member.uid___A001_X2d20_X37ca.NGC_4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                       
NGC4945      ALMA       330.91 1279.85   2023/07/14_1  4.12532     18.170 member.uid___A001_X2d20_X37ce.NGC_4945_sci.spw16_18_20_22.cont.regcal.I.pbcor.fits                                                                
NGC4945      ALMA       346.97   25.58   2015/09/01_1  0.13749      8.368 member.uid___A002_X7d1738_X135.continuum_spw1.image.pbcor.fits                                                                                    
NGC4945      ALMA       349.35 1534.60   2018/10/20_1  3.57196     43.176 member.uid___A001_X1354_X10.NGC4945_sci.spw16_18_20_22.cont.I.pbcor.fits                                                                          
NGC4945      ALMA       349.37  143.98   2018/12/08_1  0.41253     14.554 member.uid___A001_X1354_Xe.NGC4945_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                           
NGC4945      ALMA       349.40   13.08   2023/05/19_1  0.07830      7.051 member.uid___A001_X3578_Xf6.NGC4945_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                          
NGC4945      ALMA       351.37   55.06   2017/07/06_1  0.16847      9.464 member.uid___A001_X88f_X6e.NGC4945.continuum.image.pbcor.fits                                                                                     
NGC4945      ALMA       357.78  283.91   2015/12/30_1  0.72369     17.112 member.uid___A001_X2d6_X2d0.ari_l.NGC4945_sci.spw0_1_2_357784MHz.12m.cont.I.pbcor.fits                                                            
NGC4945      ALMA       357.84 1452.41   2014/06/15_1  3.48516     18.055 member.uid___A001_X122_X5a.ari_l.NGC4945_sci.spw0_1_2_357842MHz.7m.cont.I.pbcor.fits                                                              
NGC4945      ALMA       463.58 2967.85   2023/06/18_1  2.68969     21.017 member.uid___A001_X2d20_X37d2.NGC_4945_sci.spw17_19_21_23.cont.I.pbcor.fits                                                                       
NGC4945      ALMA       484.37  148.72   2022/08/19_1  0.19900      9.004 member.uid___A001_X1590_X2b43.NGC4945_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                        
NGC5495      VLA         22.46    0.73 * 2003/09/27_1  0.35195   NA       22.4I0.37_AK0574_2003SEP27_1_246.U55.6S.imfits                                                                                                    
NGC5495      VLA         33.00    0.13   NA            0.34500 *    6.500 Kamali, 2017, A&A, 605:A84                                                                                                                        
NGC5495      ALMA       178.39    0.13 * 2018/12/06_1  0.69094   NA       member.uid___A001_X133d_X422.NGC_5495_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
NGC5765B     ALMA       177.46    0.45   2018/12/06_1  0.67432     15.118 member.uid___A001_X133d_X426.NGC_5765b_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                       
NGC5765B     SMA        225.49    3.48 * 2023/03/16_1  5.15249   NA       SMA_this_work                                                                                                                                     
NGC5765B     ALMA       225.75    0.40   2017/05/15_1  0.31037     13.028 member.uid___A001_X87d_X5cd.ari_l.NGC5765b_sci.spw0_1_2_3_225749MHz.12m.cont.I.pbcor.fits                                                         
NGC5765B     ALMA       312.59    2.44   2014/12/31_1  0.89796     25.129 member.uid___A001_X122_X5f0.ari_l.NGC_5765b_sci.spw0_1_2_3_312586MHz.12m.cont.I.pbcor.fits                                                        
NGC5765B     ALMA       316.43    1.90   2015/04/09_1  0.82188     18.356 member.uid___A001_X122_X5f4.ari_l.NGC_5765b_sci.spw0_1_2_3_316427MHz.12m.cont.I.pbcor.fits                                                        
NGC5765B     ALMA       472.01    2.17   2022/08/18_1  0.17843     11.334 member.uid___A001_X1590_X2b49.NGC5765B_sci.spw25_27_29_31.cont.I.pbcor.fits                                                                       
NGC5765B     ALMA       640.34    5.38   2015/05/19_1  0.23954     11.380 member.uid___A001_X122_X608.ari_l.NGC_5765b_sci.spw0_1_2_3_640343MHz.12m.cont.I.pbcor.fits                                                        
NGC6264      VLA         21.49    1.53   2004/11/27_1  0.09269     21.736 21.5I0.09_BK0114_2004NOV27_1_63.9U42.3S.imfits                                                                                                    
NGC6264      VLA         21.54    1.04   2004/11/27_2  0.09799     14.063 21.5I0.09_BK0114_2004NOV27_1_72.6U42.9S.imfits                                                                                                    
NGC6264      VLA         22.46    0.75 * 2004/02/13_1  0.86598   NA       22.4I0.86_AK0579_2004FEB13_1_243.U55.6S.imfits                                                                                                    
NGC6264      ALMA       176.40    0.14   2018/11/18_1  0.40733      3.558 member.uid___A001_X133d_X42e.NGC_6264_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
NGC6264      SMA        225.49    2.62 * 2023/03/16_1  4.92235   NA       SMA_this_work                                                                                                                                     
NGC6323      SMA        225.49    6.24 * 2023/03/16_1  5.11234   NA       SMA_this_work                                                                                                                                     
UGC3789      VLA         33.00    0.21   NA            0.34500 *   10.500 Kamali, 2017, A&A, 605:A84                                                                                                                        
UGC3789      SMA        225.53    6.42 * 2023/03/16_1  5.35078   NA       SMA_this_work                                                                                                                                     
UGC6093      ALMA       176.06    0.13 * 2018/10/31_1  0.37165   NA       member.uid___A001_X133d_X416.UGC_6093_sci.spw23_25_27_29.cont.I.pbcor.fits                                                                        
UGC6093      SMA        225.52    6.04 * 2023/03/16_1  5.93093   NA       SMA_this_work                                                                                                                                     
WISEAJ043703 ALMA        85.87    0.15 * 2016/07/18_1  1.05980   NA       member.uid___A001_X5a3_X163.ari_l._WISEP_J043703.69p245606.9__sci.spw0_1_2_3_85875MHz.12m.cont.I.pbcor.fits                                       

